A thermal neutrino interaction rate at NLO

The interaction rate of an ultrarelativistic active neutrino at a temperature below the electroweak crossover plays a role in leptogenesis scenarios based on oscillations between active neutrinos and GeV-scale sterile neutrinos. By making use of a Euclideanization property of a thermal light-cone correlator, we determine the $O(g)$ correction to such an interaction rate in the high-temperature limit $\pi T \gg m_W$, finding a $\sim 15 ... 40\%$ reduction. For a benchmark point, this NLO correction decreases the lepton asymmetries produced by $\sim 1\%$.

==> anc/README <==

The files here permit to reproduce plots in the format 
of fig.2(left) of the paper. The files are:

 * example.c: c program for producing the output
 * expr.h: expressions from eqs.(3.4) and (4.1) 
 * parameters.dat: input parameters (couplings, masses, angles)




==> anc/example.c <==
#include <expr.h>
// Compile: gcc -I. -lm %
/*--------------------------------------------------------------------*/
#include <stdio.h>
#include <stdlib.h>
FILE *out;

int main() {

                        // from parameters.dat @ T=141 GeV
   double input[12] = { 0.14062474E+03, 0.64494877E+00, 0.42824802E+02,
                        0.29178242E+02, 0.33273474E+02, 0.12594036E+03,
                        0.12601810E+03, 0.68884689E+02, 0.35265862E+00,
                        0.64343126E+00, 0.50137607E+00, 0.41953877E-01  };
   double T = input[0];

  int N;
  double res, p_min, p_max, p, step;
  char *name=(char*)"pT_integrand.dat";

  // filename
  out=fopen(name,"w");
  fprintf(out,"# columns: p/T, d(Gamma_LO/T)/d(log p), d(Gamma_NLO/T)/d(log p)\n");

  N=301;
  p_min=1e-2;
  p_max=1e1;

  step=pow( (p_max/p_min), 1./((double) N-1) );
  p=p_min;

  for (int i=0; i<N; i++) {
    fprintf( out, "%.8e   %.8e   %.8e\n", p, 
        _integrand_LO(p*T,input)*(p*T),
        _integrand_NLO(p*T,input)*(p*T)
    );
    p *= step;
  }
}

==> anc/expr.h <==
// Last modified on 25.10.2019 -- G. Jackson

#include <math.h>
#define SQR(x) (x) * (x)
#define OOFP 0.0795774715459476678844418816863

// euclidean propagator
double Delta(double p, double m) { return 1./(p*p+m*m); }

// functions from appendix (defined below)
double A(double);
double Adot(double);
double B(double,double,double);
double B_T(double,double,double);
double Bdot(double,double,double);
double BAdot(double,double);

/*
 *  neutrino width, LO and NLO integrand: p_perp
 *
 *--------------------------------------------------------------------*/

double _integrand_LO(double p, void *params) {

  double sum = 0.; // eq (3.4)

  double T        = ((double *)params)[ 0];
  double v        = ((double *)params)[ 1];
  double mH       = ((double *)params)[ 2];
  double mW       = ((double *)params)[ 3];
  double mZ       = ((double *)params)[ 4];
  double mWt      = ((double *)params)[ 5];
  double mZt      = ((double *)params)[ 6];
  double mQt      = ((double *)params)[ 7];
  double g1       = ((double *)params)[ 8];
  double g2       = ((double *)params)[ 9];
  double theta    = ((double *)params)[10];
  double thetat   = ((double *)params)[11];

  double gt2 = SQR(g1) + SQR(g2) ;

  // angles
  double  cmt = cos(theta-thetat),  smt = sin(theta-thetat);

  // propagators
  double
    dW  = Delta(p,mW),   dZ  = Delta(p,mZ),
    dWt = Delta(p,mWt),  dZt = Delta(p,mZt),  dQt = Delta(p,mQt);

  sum += gt2*.25*( dZ - SQR(cmt)*dZt - SQR(smt)*dQt ) ;
  sum += g2*g2*.5*( dW - dWt ) ;

  return 2.*OOFP*sum*p;
}


double _integrand_NLO(double p, void *params) {

  double sum = 0.; // eq (4.1)

  double T        = ((double *)params)[ 0];
  double v        = ((double *)params)[ 1]; // Vev -- not needed here
  double mH       = ((double *)params)[ 2];
  double mW       = ((double *)params)[ 3];
  double mZ       = ((double *)params)[ 4];
  double mWt      = ((double *)params)[ 5];
  double mZt      = ((double *)params)[ 6];
  double mQt      = ((double *)params)[ 7];
  double g1       = ((double *)params)[ 8];
  double g2       = ((double *)params)[ 9];
  double theta    = ((double *)params)[10];
  double thetat   = ((double *)params)[11];

  double gt2 = SQR(g1) + SQR(g2) ;

  // angles
  double  c = cos(theta), ct = cos(thetat), cmt = cos(theta-thetat),
                                            cpt = cos(theta+thetat),
          s = sin(theta), st = sin(thetat), smt = sin(theta-thetat),
                                            spt = sin(theta+thetat);

  double c2 = SQR(c), c3 = c*c2,
         s2 = SQR(s), s3 = s*s2;

  // propagators
  double 
    dW  = Delta(p,mW),   dZ  = Delta(p,mZ),
    dWt = Delta(p,mWt),  dZt = Delta(p,mZt),  dQt = Delta(p,mQt);

  // common factors
  double x1 = SQR(dW) - SQR(dWt),
         x2 = SQR(dZ) - SQR( cmt*cmt*dZt+smt*smt*dQt ) + 2.*SQR(c2)*x1,
         x3 = SQR( ct*cmt*dZt-st*smt*dQt ) - c2*x1 - c2*SQR( dZ );

  // A coefficients
  double c_H  =   x2;
  double c_Z  =   2.*SQR( mZ/mH )*x2  - 4.*SQR( c3 )*x1     ;
  double c_Zt =   SQR( cmt*mZ/mH )*x2 - 4.*SQR( c2*ct )*x1  ;
  double c_Qt =   SQR( smt*mZ/mH )*x2 - 4.*SQR( c2*st )*x1  ;
  double c_W  =   4.*SQR( mW/mH )*x2  + 4.*c2*x3
                + 2.*s*c*( 2.*s*c*SQR( dZ )
                + sin(2.*thetat)*( SQR( smt*dQt ) - SQR( cmt*dZt ) )
                - cos(2.*thetat)*2.*smt*cmt*dQt*dZt )       ;
  double c_Wt =   2.*SQR( mW/mH )*x2 + 4.*c2*x3             ;

  sum +=   c_H*A(mH)   + c_Z*A(mZ) + c_Zt*A(mZt)
         + c_Qt*A(mQt) + c_W*A(mW) + c_Wt*A(mWt)
         ; //*/

  // A dot
  x1 = dW-dWt;
  double cd_Z   = + 8.*SQR(    c3 )*(-x1) ;
  double cd_Zt  = + 8.*SQR( c2*ct )*(+x1) ;
  double cd_Qt  = + 8.*SQR( c2*st )*(+x1) ;
  double cd_W   = + 8.*SQR( c2    )*(-x1)
                  + 8.*c3*( cmt*ct*dZt - smt*st*dQt - c*dZ );
  double cd_Wt  = - cd_W;

  sum +=   cd_Z *Adot(mZ) + cd_Zt*Adot(mZt) + cd_Qt*Adot(mQt)
         + cd_W *Adot(mW) + cd_Wt*Adot(mWt)
         ; //*/

  // B coefficients
  double c_HZ   = + 2.*SQR( mZ*dZ )                                   ;
  double c_HW   = + 4.*SQR( mW*c2*dW )                                ;
  double c_HWt  = - 4.*SQR( mW*c2*dWt )                               ;
  double c_HZt  = - 2*SQR( cmt*mZ*( cmt*cmt*dZt + smt*smt*dQt ) )     ;
  double c_HQt  = - 2*SQR( smt*mZ*( cmt*cmt*dZt + smt*smt*dQt ) )     ;
  double c_ZW   = - 4.*(4.*c2-1.)*SQR( c*mW*dW )
                  + SQR( 4.*p*dW*c3 ) + 4.*SQR( mW*c2*dW )            ;
  double c_ZWt  = - 4.*SQR( mW*c2*dWt ) - SQR( 4.*p*dWt*c3 )          ;
  double c_ZtW  = - 4.*SQR( cpt*mW*c*dWt ) - SQR( 4.*c2*ct*p*dWt )    ;
  double c_ZtWt = + SQR( 4.*ct*c2 )*dW                                ;
  double c_QW   = + SQR( 4.*c2*s*p*dW )                               ;
  double c_QWt  = - SQR( 4.*c2*s*p*dWt )                              ;
  double c_QtW  = - 4.*SQR( spt*mW*c*dWt ) - SQR( 4.*c2*st*p*dWt )    ;
  double c_QtWt = + SQR( 4.*st*c2 )*dW                                ;
  double c_WW   = - 4.*(4.*c2-1.)*SQR( mW*dZ ) + 8.*SQR( c2 )*dZ      ;
  double c_WWt  = + SQR( 2./mZ )
                  * ( c2 - 2.*mW*mW*( cmt*cmt*dZt + smt*smt*dQt )
                  - ( SQR( mW*mW-mWt*mWt ) + 2.*p*p*( mW*mW+mWt*mWt )
                  + SQR(p*p) )*SQR( cmt*ct*dZt - smt*st*dQt ) )       ;
  double c_WtWt = + 8.*SQR( c2 )*dZ                                   ;

  sum +=   c_HZ *B(p,mH,mZ)  + c_HW *B(p,mH,mW)
         + c_HWt*B(p,mH,mWt) + c_HZt*B(p,mH,mZt)  + c_HQt*B(p,mH,mQt)
         + c_ZW *B(p,mZ,mW)  + c_ZWt*B(p,mZ,mWt)
         + c_ZtW*B(p,mZt,mW) + c_ZtWt*B(p,mZt,mWt)
         + c_QW *B(p,0.,mW)  + c_QWt*B(p,0.,mWt)
         + c_QtW*B(p,mQt,mW) + c_QtWt*B(p,mQt,mWt)
         + c_WW *B(p,mW,mW)  + c_WWt*B(p,mW,mWt)  + c_WtWt*B(p,mWt,mWt)
         ; //*/

  // B_T coefficients
  double cT_HZ    =  2.*SQR(       dZ ) ;
  double cT_WW    =  2.*SQR(       dZ )*( 4.*c2*c2+SQR(2.*c2-1.) ) ;
  double cT_WtWt  =  8.*SQR( c2   *dZ ) ;
  double cT_HW    =  4.*SQR( c2   *dW ) ;
  double cT_ZW    =  4.*SQR( c2   *dW )*( 4.*c2+1. ) ;
  double cT_ZtWt  = 16.*SQR( c2*ct*dW ) ;
  double cT_QW    = 16.*SQR( c2*s *dW ) ; // no issues with mQ=0
  double cT_QtWt  = 16.*SQR( c2*st*dW ) ;

  sum +=   cT_HZ  *B_T(p,mH,mZ) + cT_WW*B_T(p,mW,mW) + cT_WtWt*B_T(p,mWt,mWt) 
         + cT_HW  *B_T(p,mH,mW) + cT_ZW*B_T(p,mZ,mW) + cT_ZtWt*B_T(p,mZt,mWt)
         + cT_QW  *B_T(p,0.,mW)
         + cT_QtWt*B_T(p,mQt,mWt)
         ; //*/

  // B dot
  double cd_ZW    = + 8.*SQR( c3 )    ;
  double cd_ZtWt  = + 8.*SQR( c2*ct ) ;
  double cd_QtWt  = + 8.*SQR( c2*st ) ;
  double cd_WW    = + 4.*SQR( c2 )    ;
  double cd_WtW   = - 2.*cd_WW        ;
  double cd_ZWt   = - cd_ZW           ;
  double cd_ZtW   = - cd_ZtWt         ;
  double cd_QtW   = - cd_QtWt         ;
  double cd_WtWt  = + cd_WW           ;

  sum +=   cd_ZW  *Bdot(p,mZ,mW)  + cd_ZWt *Bdot(p,mZ,mWt)
         + cd_ZtW *Bdot(p,mZt,mW) + cd_ZtWt*Bdot(p,mZt,mWt)
         + cd_QtW *Bdot(p,mQt,mW) + cd_QtWt*Bdot(p,mQt,mWt)
         + cd_WW  *Bdot(p,mW,mW)
         + cd_WtW *Bdot(p,mWt,mW) + cd_WtWt*Bdot(p,mWt,mWt)
         ; //*/

  // parts affected by mQ -> 0 limit
  sum += 8.*SQR( c2 )*s2*( BAdot(p,mW) - BAdot(p,mWt) ); //*/

  // grand total
  sum *= SQR( gt2 )*T/8.;
  return 2.*OOFP*sum*p;
}

/*--------------------------------------------------------------------*/

double A(double m) { // def (A.2)
  return - m*OOFP;
}

double Adot(double m) { // def (A.4)
  return -.5*OOFP/m;
}

double B(double p, double m1, double m2) { // def (A.3)
  return OOFP*atan( p/(m1+m2) )/p; 
}

double B_T(double p, double m1, double m2) { // def (A.6)
  return ( ( p*p - m1*m1 + m2*m2 )*A(m1)
         + ( p*p + m1*m1 - m2*m2 )*A(m2)
         - ( SQR(p*p) + 2.*p*p*(m1*m1+m2*m2) + SQR(m1*m1-m2*m2) )
         * B(p,m1,m2) )/( 8.*SQR(p) );
}

double Bdot(double p, double m1, double m2) { // def (A.4)
  return -.5*(m1+m2)*OOFP/( m1*m2*( SQR( m1+m2 ) + p*p ) ) ;
}

double BAdot(double p, double m) { // see (4.8)
  return .5*( m*m - p*p )*OOFP /( m*SQR( p*p + m*m ) ); 
}


==> anc/parameters.dat <==
# T/GeV v/T mH/T   mW/T   mZ/T   mWt/T   mZt/T   mQt/T   g1 g2 theta thetat                                 
   0.14961738E+03   0.13886560E+00   0.65230242E-01   0.44652260E-01   0.50929289E-01   0.87190618E+00   0.87190747E+00   0.47828666E+00   0.35277632E+00   0.64310040E+00   0.50173359E+00   0.20579485E-02
   0.14869283E+03   0.23883775E+00   0.11224909E+00   0.76802275E-01   0.87597101E-01   0.87418712E+00   0.87419832E+00   0.47947915E+00   0.35276455E+00   0.64313346E+00   0.50169784E+00   0.60553492E-02
   0.14777399E+03   0.30856824E+00   0.14509637E+00   0.99230383E-01   0.11317534E+00   0.87648684E+00   0.87651781E+00   0.48066376E+00   0.35275277E+00   0.64316653E+00   0.50166208E+00   0.10052927E-01
   0.14686082E+03   0.36578825E+00   0.17209195E+00   0.11763743E+00   0.13416652E+00   0.87880548E+00   0.87886615E+00   0.48184041E+00   0.35274100E+00   0.64319960E+00   0.50162633E+00   0.14049965E-01
   0.14595330E+03   0.41570219E+00   0.19567645E+00   0.13369662E+00   0.15247917E+00   0.88114318E+00   0.88124356E+00   0.48300901E+00   0.35272923E+00   0.64323268E+00   0.50159058E+00   0.18045743E-01
   0.14505139E+03   0.46069621E+00   0.21696831E+00   0.14817505E+00   0.16898831E+00   0.88350008E+00   0.88365025E+00   0.48416950E+00   0.35271746E+00   0.64326577E+00   0.50155483E+00   0.22039543E-01
   0.14415505E+03   0.50209959E+00   0.23659029E+00   0.16150004E+00   0.18418138E+00   0.88587633E+00   0.88608645E+00   0.48532179E+00   0.35270569E+00   0.64329886E+00   0.50151907E+00   0.26030650E-01
   0.14326425E+03   0.54074232E+00   0.25493108E+00   0.17393840E+00   0.19836272E+00   0.88827205E+00   0.88855235E+00   0.48646581E+00   0.35269392E+00   0.64333195E+00   0.50148332E+00   0.30018347E-01
   0.14237895E+03   0.57718348E+00   0.27225237E+00   0.18566984E+00   0.21173732E+00   0.89068739E+00   0.89104817E+00   0.48760149E+00   0.35268215E+00   0.64336505E+00   0.50144757E+00   0.34001922E-01
   0.14149913E+03   0.61182074E+00   0.28874023E+00   0.19682217E+00   0.22445100E+00   0.89312250E+00   0.89357411E+00   0.48872877E+00   0.35267039E+00   0.64339815E+00   0.50141182E+00   0.37980667E-01
   0.14062474E+03   0.64494877E+00   0.30453248E+00   0.20749010E+00   0.23661181E+00   0.89557752E+00   0.89613037E+00   0.48984758E+00   0.35265862E+00   0.64343126E+00   0.50137607E+00   0.41953877E-01
   0.13975576E+03   0.67679306E+00   0.31973456E+00   0.21774611E+00   0.24830241E+00   0.89805258E+00   0.89871715E+00   0.49095786E+00   0.35264686E+00   0.64346438E+00   0.50134032E+00   0.45920850E-01
   0.13889214E+03   0.70753066E+00   0.33442921E+00   0.22764710E+00   0.25958772E+00   0.90054785E+00   0.90133466E+00   0.49205955E+00   0.35263509E+00   0.64349750E+00   0.50130457E+00   0.49880893E-01
   0.13803386E+03   0.73730359E+00   0.34868281E+00   0.23723872E+00   0.27051981E+00   0.90306345E+00   0.90398308E+00   0.49315261E+00   0.35262333E+00   0.64353062E+00   0.50126882E+00   0.53833316E-01
   0.13718089E+03   0.76622781E+00   0.36254950E+00   0.24655822E+00   0.28114120E+00   0.90559953E+00   0.90666261E+00   0.49423698E+00   0.35261157E+00   0.64356375E+00   0.50123307E+00   0.57777436E-01
   0.13633318E+03   0.79439944E+00   0.37607418E+00   0.25563650E+00   0.29148711E+00   0.90815625E+00   0.90937344E+00   0.49531262E+00   0.35259981E+00   0.64359689E+00   0.50119732E+00   0.61712579E-01
   0.13549072E+03   0.82189921E+00   0.38929455E+00   0.26449950E+00   0.30158716E+00   0.91073374E+00   0.91211575E+00   0.49637948E+00   0.35258805E+00   0.64363003E+00   0.50116158E+00   0.65638077E-01
   0.13465346E+03   0.84879568E+00   0.40224261E+00   0.27316926E+00   0.31146648E+00   0.91333215E+00   0.91488972E+00   0.49743752E+00   0.35257630E+00   0.64366317E+00   0.50112583E+00   0.69553271E-01
   0.13382137E+03   0.87514769E+00   0.41494582E+00   0.28166467E+00   0.32114662E+00   0.91595164E+00   0.91769555E+00   0.49848671E+00   0.35256454E+00   0.64369632E+00   0.50109008E+00   0.73457511E-01
   0.13299443E+03   0.90100616E+00   0.42742794E+00   0.29000211E+00   0.33064628E+00   0.91859235E+00   0.92053341E+00   0.49952701E+00   0.35255279E+00   0.64372948E+00   0.50105433E+00   0.77350158E-01
   0.13217260E+03   0.92641551E+00   0.43970970E+00   0.29819585E+00   0.33998172E+00   0.92125442E+00   0.92340348E+00   0.50055839E+00   0.35254103E+00   0.64376264E+00   0.50101859E+00   0.81230580E-01
   0.13135584E+03   0.95141477E+00   0.45180933E+00   0.30625842E+00   0.34916726E+00   0.92393801E+00   0.92630592E+00   0.50158082E+00   0.35252928E+00   0.64379580E+00   0.50098284E+00   0.85098158E-01
   0.13054413E+03   0.97603847E+00   0.46374291E+00   0.31420093E+00   0.35821555E+00   0.92664328E+00   0.92924092E+00   0.50259429E+00   0.35251753E+00   0.64382897E+00   0.50094709E+00   0.88952283E-01
   0.12973744E+03   0.10003173E+01   0.47552478E+00   0.32203323E+00   0.36713785E+00   0.92937036E+00   0.93220863E+00   0.50359877E+00   0.35250578E+00   0.64386215E+00   0.50091135E+00   0.92792358E-01
   0.12893573E+03   0.10242787E+01   0.48716775E+00   0.32976415E+00   0.37594422E+00   0.93211941E+00   0.93520923E+00   0.50459425E+00   0.35249403E+00   0.64389533E+00   0.50087560E+00   0.96617798E-01
   0.12813898E+03   0.10479474E+01   0.49868333E+00   0.33740161E+00   0.38464371E+00   0.93489058E+00   0.93824289E+00   0.50558070E+00   0.35248229E+00   0.64392852E+00   0.50083986E+00   0.10042803E+00
   0.12734715E+03   0.10713456E+01   0.51008192E+00   0.34495278E+00   0.39324447E+00   0.93768403E+00   0.94130975E+00   0.50655812E+00   0.35247054E+00   0.64396171E+00   0.50080411E+00   0.10422249E+00
   0.12656021E+03   0.10944935E+01   0.52137293E+00   0.35242413E+00   0.40175392E+00   0.94049991E+00   0.94440999E+00   0.50752651E+00   0.35245879E+00   0.64399491E+00   0.50076837E+00   0.10800064E+00
   0.12577814E+03   0.11174095E+01   0.53256494E+00   0.35982158E+00   0.41017878E+00   0.94333837E+00   0.94754376E+00   0.50848585E+00   0.35244705E+00   0.64402811E+00   0.50073262E+00   0.11176194E+00
   0.12500090E+03   0.11401104E+01   0.54366579E+00   0.36715050E+00   0.41852520E+00   0.94619956E+00   0.95071121E+00   0.50943614E+00   0.35243531E+00   0.64406131E+00   0.50069688E+00   0.11550587E+00
   0.12422846E+03   0.11626115E+01   0.55468266E+00   0.37441584E+00   0.42679882E+00   0.94908365E+00   0.95391250E+00   0.51037739E+00   0.35242357E+00   0.64409453E+00   0.50066114E+00   0.11923192E+00
   0.12346080E+03   0.11849269E+01   0.56562214E+00   0.38162213E+00   0.43500481E+00   0.95199079E+00   0.95714777E+00   0.51130960E+00   0.35241183E+00   0.64412774E+00   0.50062539E+00   0.12293961E+00
   0.12269788E+03   0.12070696E+01   0.57649033E+00   0.38877357E+00   0.44314794E+00   0.95492113E+00   0.96041718E+00   0.51223278E+00   0.35240009E+00   0.64416097E+00   0.50058965E+00   0.12662845E+00
   0.12193967E+03   0.12290518E+01   0.58729286E+00   0.39587401E+00   0.45123264E+00   0.95787483E+00   0.96372087E+00   0.51314693E+00   0.35238835E+00   0.64419419E+00   0.50055391E+00   0.13029799E+00
   0.12118615E+03   0.12508845E+01   0.59803494E+00   0.40292705E+00   0.45926299E+00   0.96085205E+00   0.96705899E+00   0.51405208E+00   0.35237661E+00   0.64422743E+00   0.50051817E+00   0.13394777E+00
   0.12043728E+03   0.12725781E+01   0.60872143E+00   0.40993601E+00   0.46724279E+00   0.96385295E+00   0.97043167E+00   0.51494822E+00   0.35236488E+00   0.64426066E+00   0.50048242E+00   0.13757736E+00
   0.11969305E+03   0.12941423E+01   0.61935686E+00   0.41690400E+00   0.47517558E+00   0.96687768E+00   0.97383907E+00   0.51583539E+00   0.35235314E+00   0.64429391E+00   0.50044668E+00   0.14118634E+00
   0.11895341E+03   0.13155861E+01   0.62994545E+00   0.42383391E+00   0.48306466E+00   0.96992641E+00   0.97728131E+00   0.51671360E+00   0.35234141E+00   0.64432715E+00   0.50041094E+00   0.14477432E+00
   0.11821834E+03   0.13369178E+01   0.64049116E+00   0.43072846E+00   0.49091312E+00   0.97299929E+00   0.98075854E+00   0.51758287E+00   0.35232968E+00   0.64436041E+00   0.50037520E+00   0.14834090E+00
   0.11748781E+03   0.13581455E+01   0.65099769E+00   0.43759018E+00   0.49872387E+00   0.97609649E+00   0.98427089E+00   0.51844323E+00   0.35231794E+00   0.64439366E+00   0.50033946E+00   0.15188571E+00
   0.11676180E+03   0.13792765E+01   0.66146853E+00   0.44442146E+00   0.50649962E+00   0.97921817E+00   0.98781849E+00   0.51929472E+00   0.35230622E+00   0.64442693E+00   0.50030372E+00   0.15540839E+00
   0.11604028E+03   0.14003178E+01   0.67190696E+00   0.45122454E+00   0.51424292E+00   0.98236449E+00   0.99140149E+00   0.52013734E+00   0.35229449E+00   0.64446020E+00   0.50026798E+00   0.15890861E+00
   0.11532321E+03   0.14212759E+01   0.68231608E+00   0.45800153E+00   0.52195620E+00   0.98553561E+00   0.99502000E+00   0.52097115E+00   0.35228276E+00   0.64449347E+00   0.50023224E+00   0.16238603E+00
   0.11461058E+03   0.14421572E+01   0.69269883E+00   0.46475444E+00   0.52964173E+00   0.98873169E+00   0.99867415E+00   0.52179617E+00   0.35227103E+00   0.64452675E+00   0.50019650E+00   0.16584035E+00
   0.11390234E+03   0.14629674E+01   0.70305796E+00   0.47148514E+00   0.53730165E+00   0.99195291E+00   0.10023641E+01   0.52261244E+00   0.35225931E+00   0.64456003E+00   0.50016076E+00   0.16927127E+00
   0.11319849E+03   0.14837120E+01   0.71339610E+00   0.47819543E+00   0.54493802E+00   0.99519942E+00   0.10060899E+01   0.52342000E+00   0.35224758E+00   0.64459332E+00   0.50012502E+00   0.17267850E+00
   0.11249898E+03   0.15043965E+01   0.72371575E+00   0.48488701E+00   0.55255276E+00   0.99847139E+00   0.10098518E+01   0.52421889E+00   0.35223586E+00   0.64462662E+00   0.50008928E+00   0.17606178E+00
   0.11180380E+03   0.15250257E+01   0.73401929E+00   0.49156148E+00   0.56014770E+00   0.10017690E+01   0.10136498E+01   0.52500914E+00   0.35222414E+00   0.64465992E+00   0.50005355E+00   0.17942087E+00
   0.11111291E+03   0.15456045E+01   0.74430896E+00   0.49822037E+00   0.56772461E+00   0.10050924E+01   0.10174841E+01   0.52579081E+00   0.35221242E+00   0.64469322E+00   0.50001781E+00   0.18275552E+00
   0.11042630E+03   0.15661373E+01   0.75458692E+00   0.50486515E+00   0.57528514E+00   0.10084417E+01   0.10213548E+01   0.52656394E+00   0.35220070E+00   0.64472653E+00   0.49998207E+00   0.18606551E+00
   0.10974392E+03   0.15866286E+01   0.76485524E+00   0.51149721E+00   0.58283087E+00   0.10118172E+01   0.10252621E+01   0.52732858E+00   0.35218898E+00   0.64475985E+00   0.49994633E+00   0.18935064E+00
   0.10906576E+03   0.16070824E+01   0.77511588E+00   0.51811787E+00   0.59036333E+00   0.10152190E+01   0.10292060E+01   0.52808477E+00   0.35217726E+00   0.64479317E+00   0.49991060E+00   0.19261070E+00
   0.10839180E+03   0.16275026E+01   0.78537072E+00   0.52472841E+00   0.59788397E+00   0.10186472E+01   0.10331866E+01   0.52883257E+00   0.35216555E+00   0.64482649E+00   0.49987486E+00   0.19584553E+00
   0.10772199E+03   0.16478932E+01   0.79562156E+00   0.53133005E+00   0.60539416E+00   0.10221021E+01   0.10372042E+01   0.52957203E+00   0.35215383E+00   0.64485982E+00   0.49983912E+00   0.19905496E+00
   0.10705633E+03   0.16682576E+01   0.80587015E+00   0.53792394E+00   0.61289525E+00   0.10255837E+01   0.10412587E+01   0.53030320E+00   0.35214212E+00   0.64489316E+00   0.49980339E+00   0.20223882E+00
   0.10639478E+03   0.16885993E+01   0.81611815E+00   0.54451122E+00   0.62038849E+00   0.10290924E+01   0.10453504E+01   0.53102613E+00   0.35213041E+00   0.64492650E+00   0.49976765E+00   0.20539700E+00
   0.10573732E+03   0.17089217E+01   0.82636717E+00   0.55109294E+00   0.62787513E+00   0.10326282E+01   0.10494793E+01   0.53174089E+00   0.35211870E+00   0.64495984E+00   0.49973192E+00   0.20852935E+00
   0.10508392E+03   0.17292280E+01   0.83661874E+00   0.55767016E+00   0.63535634E+00   0.10361913E+01   0.10536456E+01   0.53244753E+00   0.35210699E+00   0.64499319E+00   0.49969618E+00   0.21163577E+00
   0.10443456E+03   0.17495213E+01   0.84687435E+00   0.56424386E+00   0.64283324E+00   0.10397819E+01   0.10578494E+01   0.53314610E+00   0.35209528E+00   0.64502655E+00   0.49966045E+00   0.21471615E+00
   0.10378921E+03   0.17698046E+01   0.85713545E+00   0.57081499E+00   0.65030694E+00   0.10434002E+01   0.10620908E+01   0.53383666E+00   0.35208357E+00   0.64505991E+00   0.49962472E+00   0.21777042E+00
   0.10314784E+03   0.17900806E+01   0.86740341E+00   0.57738449E+00   0.65777848E+00   0.10470463E+01   0.10663700E+01   0.53451929E+00   0.35207186E+00   0.64509328E+00   0.49958898E+00   0.22079848E+00
   0.10251045E+03   0.18103523E+01   0.87767959E+00   0.58395325E+00   0.66524888E+00   0.10507204E+01   0.10706869E+01   0.53519403E+00   0.35206016E+00   0.64512665E+00   0.49955325E+00   0.22380029E+00
   0.10187699E+03   0.18306221E+01   0.88796528E+00   0.59052212E+00   0.67271913E+00   0.10544228E+01   0.10750418E+01   0.53586094E+00   0.35204846E+00   0.64516003E+00   0.49951751E+00   0.22677578E+00
   0.10124744E+03   0.18508929E+01   0.89826174E+00   0.59709194E+00   0.68019016E+00   0.10581535E+01   0.10794348E+01   0.53652010E+00   0.35203675E+00   0.64519341E+00   0.49948178E+00   0.22972491E+00
   0.10062179E+03   0.18711669E+01   0.90857020E+00   0.60366352E+00   0.68766291E+00   0.10619127E+01   0.10838661E+01   0.53717157E+00   0.35202505E+00   0.64522680E+00   0.49944605E+00   0.23264766E+00
   0.10000000E+03   0.18914467E+01   0.91889183E+00   0.61023763E+00   0.69513826E+00   0.10657007E+01   0.10883356E+01   0.53781540E+00   0.35201335E+00   0.64526019E+00   0.49941032E+00   0.23554400E+00
   0.98018039E+02   0.19570076E+01   0.95232937E+00   0.63149512E+00   0.71930797E+00   0.10781323E+01   0.11030332E+01   0.53984333E+00   0.35197557E+00   0.64536807E+00   0.49929492E+00   0.24471741E+00
   0.96075360E+02   0.20227268E+01   0.98595282E+00   0.65281081E+00   0.74354094E+00   0.10908715E+01   0.11181357E+01   0.54179455E+00   0.35193780E+00   0.64547600E+00   0.49917953E+00   0.25361574E+00
   0.94171184E+02   0.20886722E+01   0.10197960E+01   0.67420668E+00   0.76786217E+00   0.11039243E+01   0.11336474E+01   0.54367134E+00   0.35190005E+00   0.64558398E+00   0.49906414E+00   0.26224033E+00
   0.92304749E+02   0.21549064E+01   0.10538903E+01   0.69570295E+00   0.79229471E+00   0.11172970E+01   0.11495723E+01   0.54547598E+00   0.35186231E+00   0.64569202E+00   0.49894875E+00   0.27059341E+00
   0.90475305E+02   0.22214874E+01   0.10882652E+01   0.71731842E+00   0.81685993E+00   0.11309959E+01   0.11659148E+01   0.54721078E+00   0.35182457E+00   0.64580012E+00   0.49883337E+00   0.27867798E+00
   0.88682120E+02   0.22884694E+01   0.11229484E+01   0.73907065E+00   0.84157780E+00   0.11450273E+01   0.11826794E+01   0.54887803E+00   0.35178686E+00   0.64590827E+00   0.49871799E+00   0.28649770E+00
   0.86924475E+02   0.23559033E+01   0.11579660E+01   0.76097616E+00   0.86646710E+00   0.11593977E+01   0.11998704E+01   0.55048002E+00   0.35174915E+00   0.64601647E+00   0.49860262E+00   0.29405686E+00
   0.85201666E+02   0.24238371E+01   0.11933432E+01   0.78305055E+00   0.89154557E+00   0.11741137E+01   0.12174927E+01   0.55201904E+00   0.35171145E+00   0.64612473E+00   0.49848724E+00   0.30136022E+00
   0.83513003E+02   0.24923166E+01   0.12291040E+01   0.80530867E+00   0.91683008E+00   0.11891819E+01   0.12355509E+01   0.55349731E+00   0.35167377E+00   0.64623304E+00   0.49837187E+00   0.30841297E+00
   0.81857808E+02   0.25613854E+01   0.12652716E+01   0.82776470E+00   0.94233673E+00   0.12046089E+01   0.12540501E+01   0.55491704E+00   0.35163610E+00   0.64634141E+00   0.49825651E+00   0.31522064E+00
   0.80235418E+02   0.26310852E+01   0.13018684E+01   0.85043228E+00   0.96808100E+00   0.12204017E+01   0.12729955E+01   0.55628040E+00   0.35159844E+00   0.64644983E+00   0.49814115E+00   0.32178905E+00
   0.78645184E+02   0.27014564E+01   0.13389162E+01   0.87332452E+00   0.99407780E+00   0.12365670E+01   0.12923923E+01   0.55758948E+00   0.35156080E+00   0.64655830E+00   0.49802579E+00   0.32812424E+00
   0.77086467E+02   0.27725379E+01   0.13764364E+01   0.89645416E+00   0.10203415E+01   0.12531120E+01   0.13122460E+01   0.55884636E+00   0.35152316E+00   0.64666683E+00   0.49791043E+00   0.33423239E+00
   0.75558644E+02   0.28443677E+01   0.14144498E+01   0.91983355E+00   0.10468863E+01   0.12700437E+01   0.13325623E+01   0.56005303E+00   0.35148554E+00   0.64677542E+00   0.49779508E+00   0.34011980E+00
   0.74061101E+02   0.29169825E+01   0.14529769E+01   0.94347475E+00   0.10737256E+01   0.12873692E+01   0.13533472E+01   0.56121144E+00   0.35144793E+00   0.64688406E+00   0.49767973E+00   0.34579285E+00
   0.72593239E+02   0.29904185E+01   0.14920381E+01   0.96738955E+00   0.11008730E+01   0.13050959E+01   0.13746066E+01   0.56232348E+00   0.35141034E+00   0.64699275E+00   0.49756438E+00   0.35125795E+00
   0.71154470E+02   0.30647110E+01   0.15316533E+01   0.99158955E+00   0.11283415E+01   0.13232311E+01   0.13963467E+01   0.56339097E+00   0.35137275E+00   0.64710150E+00   0.49744903E+00   0.35652148E+00
   0.69744216E+02   0.31398948E+01   0.15718424E+01   0.10160861E+01   0.11561440E+01   0.13417823E+01   0.14185742E+01   0.56441568E+00   0.35133518E+00   0.64721030E+00   0.49733369E+00   0.36158981E+00
   0.68361913E+02   0.32160041E+01   0.16126252E+01   0.10408905E+01   0.11842934E+01   0.13607572E+01   0.14412957E+01   0.56539931E+00   0.35129761E+00   0.64731916E+00   0.49721836E+00   0.36646925E+00
   0.67007007E+02   0.32930728E+01   0.16540213E+01   0.10660139E+01   0.12128020E+01   0.13801635E+01   0.14645180E+01   0.56634350E+00   0.35126007E+00   0.64742808E+00   0.49710302E+00   0.37116602E+00
   0.65678955E+02   0.33711345E+01   0.16960503E+01   0.10914672E+01   0.12416826E+01   0.14000090E+01   0.14882482E+01   0.56724984E+00   0.35122253E+00   0.64753704E+00   0.49698769E+00   0.37568626E+00
   0.64377224E+02   0.34502225E+01   0.17387320E+01   0.11172615E+01   0.12709473E+01   0.14203016E+01   0.15124936E+01   0.56811984E+00   0.35118500E+00   0.64764607E+00   0.49687236E+00   0.38003598E+00
   0.63101292E+02   0.35303699E+01   0.17820859E+01   0.11434076E+01   0.13006087E+01   0.14410494E+01   0.15372618E+01   0.56895498E+00   0.35114749E+00   0.64775515E+00   0.49675704E+00   0.38422107E+00
   0.61850650E+02   0.36116096E+01   0.18261318E+01   0.11699164E+01   0.13306789E+01   0.14622606E+01   0.15625605E+01   0.56975665E+00   0.35110999E+00   0.64786428E+00   0.49664172E+00   0.38824729E+00
   0.60624794E+02   0.36939746E+01   0.18708894E+01   0.11967988E+01   0.13611701E+01   0.14839435E+01   0.15883975E+01   0.57052622E+00   0.35107250E+00   0.64797347E+00   0.49652640E+00   0.39212026E+00
   0.59423234E+02   0.37774978E+01   0.19163787E+01   0.12240655E+01   0.13920948E+01   0.15061065E+01   0.16147812E+01   0.57126498E+00   0.35103502E+00   0.64808271E+00   0.49641108E+00   0.39584546E+00
   0.58245489E+02   0.38622121E+01   0.19626197E+01   0.12517275E+01   0.14234651E+01   0.15287583E+01   0.16417198E+01   0.57197418E+00   0.35099756E+00   0.64819201E+00   0.49629577E+00   0.39942820E+00
   0.57091087E+02   0.39481504E+01   0.20096327E+01   0.12797956E+01   0.14552933E+01   0.15519076E+01   0.16692221E+01   0.57265501E+00   0.35096010E+00   0.64830137E+00   0.49618046E+00   0.40287364E+00
   0.55959564E+02   0.40353458E+01   0.20574379E+01   0.13082808E+01   0.14875918E+01   0.15755631E+01   0.16972967E+01   0.57330862E+00   0.35092266E+00   0.64841078E+00   0.49606516E+00   0.40618681E+00
   0.54850467E+02   0.41238314E+01   0.21060560E+01   0.13371941E+01   0.15203730E+01   0.15997339E+01   0.17259528E+01   0.57393610E+00   0.35088523E+00   0.64852024E+00   0.49594985E+00   0.40937254E+00
   0.53763352E+02   0.42136408E+01   0.21555078E+01   0.13665464E+01   0.15536494E+01   0.16244292E+01   0.17551996E+01   0.57453852E+00   0.35084781E+00   0.64862977E+00   0.49583455E+00   0.41243555E+00
   0.52697784E+02   0.43048074E+01   0.22058142E+01   0.13963490E+01   0.15874334E+01   0.16496582E+01   0.17850467E+01   0.57511687E+00   0.35081041E+00   0.64873934E+00   0.49571925E+00   0.41538038E+00
   0.51653335E+02   0.43973651E+01   0.22569966E+01   0.14266129E+01   0.16217377E+01   0.16754304E+01   0.18155037E+01   0.57567213E+00   0.35077302E+00   0.64884897E+00   0.49560396E+00   0.41821141E+00
   0.50629586E+02   0.44913478E+01   0.23090765E+01   0.14573495E+01   0.16565751E+01   0.17017553E+01   0.18465807E+01   0.57620522E+00   0.35073563E+00   0.64895866E+00   0.49548867E+00   0.42093290E+00
   0.49626127E+02   0.45867900E+01   0.23620756E+01   0.14885702E+01   0.16919584E+01   0.17286428E+01   0.18782879E+01   0.57671704E+00   0.35069826E+00   0.64906841E+00   0.49537338E+00   0.42354893E+00
   0.48642557E+02   0.46837263E+01   0.24160162E+01   0.15202865E+01   0.17279005E+01   0.17561028E+01   0.19106357E+01   0.57720842E+00   0.35066091E+00   0.64917820E+00   0.49525810E+00   0.42606345E+00
   0.47678481E+02   0.47821916E+01   0.24709206E+01   0.15525100E+01   0.17644146E+01   0.17841454E+01   0.19436348E+01   0.57768019E+00   0.35062356E+00   0.64928806E+00   0.49514281E+00   0.42848028E+00
   0.46733512E+02   0.48822214E+01   0.25268115E+01   0.15852523E+01   0.18015140E+01   0.18127808E+01   0.19772961E+01   0.57813313E+00   0.35058623E+00   0.64939797E+00   0.49502753E+00   0.43080308E+00
   0.45807272E+02   0.49838514E+01   0.25837121E+01   0.16185255E+01   0.18392118E+01   0.18420195E+01   0.20116308E+01   0.57856799E+00   0.35054891E+00   0.64950794E+00   0.49491226E+00   0.43303539E+00
   0.44899390E+02   0.50871176E+01   0.26416457E+01   0.16523415E+01   0.18775218E+01   0.18718722E+01   0.20466503E+01   0.57898547E+00   0.35051160E+00   0.64961796E+00   0.49479698E+00   0.43518062E+00
   0.44009502E+02   0.51920567E+01   0.27006362E+01   0.16867124E+01   0.19164576E+01   0.19023496E+01   0.20823662E+01   0.57938627E+00   0.35047430E+00   0.64972804E+00   0.49468171E+00   0.43724205E+00
   0.43137251E+02   0.52987056E+01   0.27607078E+01   0.17216506E+01   0.19560331E+01   0.19334628E+01   0.21187905E+01   0.57977104E+00   0.35043701E+00   0.64983817E+00   0.49456645E+00   0.43922283E+00
   0.42282287E+02   0.54071018E+01   0.28218850E+01   0.17571685E+01   0.19962622E+01   0.19652230E+01   0.21559353E+01   0.58014042E+00   0.35039974E+00   0.64994836E+00   0.49445118E+00   0.44112601E+00
   0.41444269E+02   0.55172833E+01   0.28841927E+01   0.17932787E+01   0.20371594E+01   0.19976415E+01   0.21938130E+01   0.58049500E+00   0.35036247E+00   0.65005861E+00   0.49433592E+00   0.44295451E+00
   0.40622860E+02   0.56292884E+01   0.29476565E+01   0.18299941E+01   0.20787388E+01   0.20307300E+01   0.22324364E+01   0.58083537E+00   0.35032522E+00   0.65016891E+00   0.49422066E+00   0.44471114E+00
   0.39817731E+02   0.57431561E+01   0.30123020E+01   0.18673277E+01   0.21210153E+01   0.20645004E+01   0.22718183E+01   0.58116208E+00   0.35028799E+00   0.65027927E+00   0.49410541E+00   0.44639861E+00
   0.39028559E+02   0.58589260E+01   0.30781555E+01   0.19052925E+01   0.21640035E+01   0.20989645E+01   0.23119721E+01   0.58147567E+00   0.35025076E+00   0.65038968E+00   0.49399015E+00   0.44801954E+00
   0.38255028E+02   0.59766381E+01   0.31452439E+01   0.19439020E+01   0.22077186E+01   0.21341347E+01   0.23529111E+01   0.58177663E+00   0.35021354E+00   0.65050016E+00   0.49387490E+00   0.44957641E+00
   0.37496829E+02   0.60963330E+01   0.32135941E+01   0.19831697E+01   0.22521758E+01   0.21700234E+01   0.23946492E+01   0.58206546E+00   0.35017634E+00   0.65061068E+00   0.49375966E+00   0.45107165E+00
   0.36753656E+02   0.62180519E+01   0.32832340E+01   0.20231093E+01   0.22973905E+01   0.22066433E+01   0.24372003E+01   0.58234264E+00   0.35013915E+00   0.65072127E+00   0.49364441E+00   0.45250756E+00
   0.36025213E+02   0.63418367E+01   0.33541916E+01   0.20637348E+01   0.23433785E+01   0.22440073E+01   0.24805789E+01   0.58260860E+00   0.35010197E+00   0.65083191E+00   0.49352917E+00   0.45388638E+00
   0.35311208E+02   0.64677299E+01   0.34264957E+01   0.21050605E+01   0.23901558E+01   0.22821286E+01   0.25247995E+01   0.58286377E+00   0.35006480E+00   0.65094260E+00   0.49341393E+00   0.45521025E+00
   0.34611354E+02   0.65957745E+01   0.35001754E+01   0.21471006E+01   0.24377384E+01   0.23210206E+01   0.25698770E+01   0.58310858E+00   0.35002765E+00   0.65105336E+00   0.49329869E+00   0.45648123E+00
   0.33925370E+02   0.67260142E+01   0.35752604E+01   0.21898697E+01   0.24861430E+01   0.23606969E+01   0.26158266E+01   0.58334342E+00   0.34999050E+00   0.65116417E+00   0.49318346E+00   0.45770130E+00
   0.33252983E+02   0.68584936E+01   0.36517810E+01   0.22333828E+01   0.25353861E+01   0.24011714E+01   0.26626638E+01   0.58356866E+00   0.34995337E+00   0.65127503E+00   0.49306823E+00   0.45887238E+00
   0.32593922E+02   0.69932578E+01   0.37297681E+01   0.22776550E+01   0.25854847E+01   0.24424582E+01   0.27104045E+01   0.58378468E+00   0.34991625E+00   0.65138596E+00   0.49295300E+00   0.45999628E+00
   0.31947923E+02   0.71303526E+01   0.38092530E+01   0.23227014E+01   0.26364561E+01   0.24845718E+01   0.27590647E+01   0.58399182E+00   0.34987914E+00   0.65149694E+00   0.49283778E+00   0.46107477E+00
   0.31314728E+02   0.72698246E+01   0.38902676E+01   0.23685378E+01   0.26883179E+01   0.25275268E+01   0.28086608E+01   0.58419043E+00   0.34984205E+00   0.65160797E+00   0.49272256E+00   0.46210956E+00
   0.30694082E+02   0.74117211E+01   0.39728447E+01   0.24151800E+01   0.27410877E+01   0.25713382E+01   0.28592096E+01   0.58438081E+00   0.34980496E+00   0.65171907E+00   0.49260734E+00   0.46310226E+00
   0.30085737E+02   0.75560903E+01   0.40570173E+01   0.24626440E+01   0.27947837E+01   0.26160212E+01   0.29107282E+01   0.58456329E+00   0.34976789E+00   0.65183022E+00   0.49249212E+00   0.46405445E+00
   0.29489450E+02   0.77029810E+01   0.41428194E+01   0.25109462E+01   0.28494244E+01   0.26615913E+01   0.29632340E+01   0.58473816E+00   0.34973083E+00   0.65194142E+00   0.49237691E+00   0.46496763E+00
   0.28904981E+02   0.78552613E+01   0.42303249E+01   0.25609309E+01   0.29060050E+01   0.27088365E+01   0.30176758E+01   0.58491543E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.46588647E+00
   0.28332095E+02   0.80211753E+01   0.43196752E+01   0.26150214E+01   0.29673839E+01   0.27600298E+01   0.30767886E+01   0.58512164E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.46692903E+00
   0.27770564E+02   0.81902980E+01   0.44107535E+01   0.26701579E+01   0.30299497E+01   0.28123248E+01   0.31371364E+01   0.58531958E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.46793023E+00
   0.27220163E+02   0.83626973E+01   0.45035964E+01   0.27263626E+01   0.30937278E+01   0.28657426E+01   0.31987433E+01   0.58550961E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.46889174E+00
   0.26680670E+02   0.85384428E+01   0.45982413E+01   0.27836582E+01   0.31587438E+01   0.29203049E+01   0.32616338E+01   0.58569203E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.46981512E+00
   0.26151869E+02   0.87176052E+01   0.46947263E+01   0.28420678E+01   0.32250238E+01   0.29760338E+01   0.33258332E+01   0.58586717E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47070190E+00
   0.25633550E+02   0.89002566E+01   0.47930903E+01   0.29016148E+01   0.32925945E+01   0.30329518E+01   0.33913669E+01   0.58603530E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47155355E+00
   0.25125503E+02   0.90864704E+01   0.48933728E+01   0.29623233E+01   0.33614832E+01   0.30910819E+01   0.34582612E+01   0.58619673E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47237145E+00
   0.24627525E+02   0.92763216E+01   0.49956141E+01   0.30242176E+01   0.34317174E+01   0.31504475E+01   0.35265428E+01   0.58635171E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47315696E+00
   0.24139417E+02   0.94698866E+01   0.50998554E+01   0.30873226E+01   0.35033256E+01   0.32110728E+01   0.35962391E+01   0.58650052E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47391136E+00
   0.23660984E+02   0.96672430E+01   0.52061385E+01   0.31516637E+01   0.35763363E+01   0.32729821E+01   0.36673777E+01   0.58664339E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47463590E+00
   0.23192032E+02   0.98684702E+01   0.53145062E+01   0.32172667E+01   0.36507791E+01   0.33362004E+01   0.37399873E+01   0.58678058E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47533176E+00
   0.22732375E+02   0.10073649E+02   0.54250020E+01   0.32841581E+01   0.37266838E+01   0.34007532E+01   0.38140968E+01   0.58691230E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47600008E+00
   0.22281828E+02   0.10282862E+02   0.55376703E+01   0.33523646E+01   0.38040808E+01   0.34666664E+01   0.38897358E+01   0.58703878E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47664197E+00
   0.21840211E+02   0.10496193E+02   0.56525564E+01   0.34219137E+01   0.38830013E+01   0.35339668E+01   0.39669346E+01   0.58716023E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47725847E+00
   0.21407347E+02   0.10713728E+02   0.57697063E+01   0.34928333E+01   0.39634770E+01   0.36026812E+01   0.40457242E+01   0.58727685E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47785059E+00
   0.20983062E+02   0.10935554E+02   0.58891671E+01   0.35651518E+01   0.40455401E+01   0.36728375E+01   0.41261359E+01   0.58738884E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47841930E+00
   0.20567186E+02   0.11161760E+02   0.60109868E+01   0.36388983E+01   0.41292237E+01   0.37444638E+01   0.42082021E+01   0.58749638E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47896553E+00
   0.20159552E+02   0.11392437E+02   0.61352142E+01   0.37141025E+01   0.42145613E+01   0.38175889E+01   0.42919554E+01   0.58759965E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47949018E+00
   0.19759998E+02   0.11627678E+02   0.62618993E+01   0.37907944E+01   0.43015871E+01   0.38922423E+01   0.43774296E+01   0.58769882E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.47999411E+00
   0.19368362E+02   0.11867577E+02   0.63910928E+01   0.38690049E+01   0.43903360E+01   0.39684539E+01   0.44646587E+01   0.58779406E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48047812E+00
   0.18984489E+02   0.12112229E+02   0.65228467E+01   0.39487653E+01   0.44808438E+01   0.40462544E+01   0.45536777E+01   0.58788552E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48094303E+00
   0.18608224E+02   0.12361734E+02   0.66572137E+01   0.40301076E+01   0.45731467E+01   0.41256751E+01   0.46445222E+01   0.58797335E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48138958E+00
   0.18239416E+02   0.12616192E+02   0.67942477E+01   0.41130645E+01   0.46672817E+01   0.42067479E+01   0.47372286E+01   0.58805771E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48181850E+00
   0.17877918E+02   0.12875704E+02   0.69340038E+01   0.41976693E+01   0.47632866E+01   0.42895053E+01   0.48318340E+01   0.58813872E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48223049E+00
   0.17523585E+02   0.13140375E+02   0.70765379E+01   0.42839559E+01   0.48611999E+01   0.43739805E+01   0.49283764E+01   0.58821653E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48262623E+00
   0.17176274E+02   0.13410310E+02   0.72219074E+01   0.43719588E+01   0.49610608E+01   0.44602076E+01   0.50268943E+01   0.58829125E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48300635E+00
   0.16835847E+02   0.13685619E+02   0.73701703E+01   0.44617134E+01   0.50629095E+01   0.45482210E+01   0.51274272E+01   0.58836302E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48337148E+00
   0.16502168E+02   0.13966411E+02   0.75213863E+01   0.45532558E+01   0.51667867E+01   0.46380562E+01   0.52300154E+01   0.58843195E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48372221E+00
   0.16175101E+02   0.14252799E+02   0.76756160E+01   0.46466225E+01   0.52727342E+01   0.47297493E+01   0.53347000E+01   0.58849816E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48405911E+00
   0.15854517E+02   0.14544898E+02   0.78329211E+01   0.47418510E+01   0.53807943E+01   0.48233369E+01   0.54415228E+01   0.58856174E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48438272E+00
   0.15540287E+02   0.14842824E+02   0.79933649E+01   0.48389795E+01   0.54910105E+01   0.49188567E+01   0.55505268E+01   0.58862282E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48469358E+00
   0.15232284E+02   0.15146699E+02   0.81570115E+01   0.49380470E+01   0.56034269E+01   0.50163469E+01   0.56617555E+01   0.58868148E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48499219E+00
   0.14930386E+02   0.15456642E+02   0.83239267E+01   0.50390932E+01   0.57180886E+01   0.51158468E+01   0.57752535E+01   0.58873782E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48527903E+00
   0.14634472E+02   0.15772780E+02   0.84941773E+01   0.51421586E+01   0.58350416E+01   0.52173962E+01   0.58910664E+01   0.58879194E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48555457E+00
   0.14344423E+02   0.16095237E+02   0.86678316E+01   0.52472845E+01   0.59543327E+01   0.53210359E+01   0.60092403E+01   0.58884392E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48581925E+00
   0.14060122E+02   0.16424144E+02   0.88449592E+01   0.53545131E+01   0.60760099E+01   0.54268073E+01   0.61298229E+01   0.58889384E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48607351E+00
   0.13781456E+02   0.16759633E+02   0.90256311E+01   0.54638873E+01   0.62001218E+01   0.55347531E+01   0.62528622E+01   0.58894180E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48631775E+00
   0.13508313E+02   0.17101837E+02   0.92099199E+01   0.55754510E+01   0.63267182E+01   0.56449164E+01   0.63784076E+01   0.58898787E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48655238E+00
   0.13240583E+02   0.17450895E+02   0.93978992E+01   0.56892489E+01   0.64558498E+01   0.57573414E+01   0.65065095E+01   0.58903212E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48677776E+00
   0.12978160E+02   0.17806945E+02   0.95896445E+01   0.58053266E+01   0.65875685E+01   0.58720733E+01   0.66372192E+01   0.58907462E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48699428E+00
   0.12720938E+02   0.18170132E+02   0.97852327E+01   0.59237307E+01   0.67219270E+01   0.59891580E+01   0.67705889E+01   0.58911544E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48720227E+00
   0.12468814E+02   0.18540599E+02   0.99847421E+01   0.60445086E+01   0.68589792E+01   0.61086424E+01   0.69066722E+01   0.58915466E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48740207E+00
   0.12221687E+02   0.18918497E+02   0.10188253E+02   0.61677088E+01   0.69987801E+01   0.62305746E+01   0.70455236E+01   0.58919233E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48759401E+00
   0.11979458E+02   0.19303976E+02   0.10395846E+02   0.62933806E+01   0.71413856E+01   0.63550033E+01   0.71871987E+01   0.58922852E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48777839E+00
   0.11742030E+02   0.19697190E+02   0.10607606E+02   0.64215743E+01   0.72868529E+01   0.64819784E+01   0.73317544E+01   0.58926328E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48795552E+00
   0.11509307E+02   0.20098298E+02   0.10823616E+02   0.65523415E+01   0.74352403E+01   0.66115510E+01   0.74792484E+01   0.58929667E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48812568E+00
   0.11281197E+02   0.20507461E+02   0.11043964E+02   0.66857344E+01   0.75866074E+01   0.67437729E+01   0.76297399E+01   0.58932874E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48828915E+00
   0.11057609E+02   0.20924841E+02   0.11268737E+02   0.68218066E+01   0.77410147E+01   0.68786971E+01   0.77832893E+01   0.58935955E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48844618E+00
   0.10838451E+02   0.21350607E+02   0.11498027E+02   0.69606126E+01   0.78985242E+01   0.70163777E+01   0.79399580E+01   0.58938915E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48859704E+00
   0.10623637E+02   0.21784929E+02   0.11731924E+02   0.71022080E+01   0.80591989E+01   0.71568699E+01   0.80998088E+01   0.58941758E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48874197E+00
   0.10413081E+02   0.22227982E+02   0.11970523E+02   0.72466496E+01   0.82231034E+01   0.73002300E+01   0.82629058E+01   0.58944490E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48888119E+00
   0.10206698E+02   0.22679942E+02   0.12213919E+02   0.73939953E+01   0.83903032E+01   0.74465156E+01   0.84293144E+01   0.58947113E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48901494E+00
   0.10004405E+02   0.23140991E+02   0.12462209E+02   0.75443041E+01   0.85608655E+01   0.75957852E+01   0.85991011E+01   0.58949634E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48914343E+00
   0.98061217E+01   0.23611314E+02   0.12715494E+02   0.76976363E+01   0.87348585E+01   0.77480986E+01   0.87723342E+01   0.58952055E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48926687E+00
   0.96117682E+01   0.24091099E+02   0.12973875E+02   0.78540533E+01   0.89123520E+01   0.79035170E+01   0.89490829E+01   0.58954381E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48938545E+00
   0.94212668E+01   0.24580538E+02   0.13237454E+02   0.80136178E+01   0.90934171E+01   0.80621026E+01   0.91294181E+01   0.58956615E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48949938E+00
   0.92345410E+01   0.25079829E+02   0.13506339E+02   0.81763938E+01   0.92781264E+01   0.82239189E+01   0.93134121E+01   0.58958762E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48960882E+00
   0.90515160E+01   0.25589170E+02   0.13780637E+02   0.83424465E+01   0.94665540E+01   0.83890310E+01   0.95011386E+01   0.58960824E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48971396E+00
   0.88721185E+01   0.26108766E+02   0.14060457E+02   0.85118424E+01   0.96587753E+01   0.85575048E+01   0.96926728E+01   0.58962805E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48981497E+00
   0.86962766E+01   0.26638825E+02   0.14345911E+02   0.86846495E+01   0.98548674E+01   0.87294080E+01   0.98880916E+01   0.58964708E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.48991201E+00
   0.85239198E+01   0.27179560E+02   0.14637115E+02   0.88609370E+01   0.10054909E+02   0.89048095E+01   0.10087473E+02   0.58966536E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49000524E+00
   0.83549791E+01   0.27731187E+02   0.14934185E+02   0.90407755E+01   0.10258980E+02   0.90837795E+01   0.10290897E+02   0.58968292E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49009480E+00
   0.81893867E+01   0.28293927E+02   0.15237240E+02   0.92242372E+01   0.10467162E+02   0.92663898E+01   0.10498446E+02   0.58969979E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49018084E+00
   0.80270763E+01   0.28868006E+02   0.15546401E+02   0.94113956E+01   0.10679539E+02   0.94527136E+01   0.10710202E+02   0.58971600E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49026350E+00
   0.78679828E+01   0.29453655E+02   0.15861793E+02   0.96023256E+01   0.10896196E+02   0.96428255E+01   0.10926250E+02   0.58973157E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49034292E+00
   0.77120424E+01   0.30051107E+02   0.16183541E+02   0.97971038E+01   0.11117220E+02   0.98368018E+01   0.11146677E+02   0.58974653E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49041921E+00
   0.75591928E+01   0.30660602E+02   0.16511775E+02   0.99958082E+01   0.11342699E+02   0.10034720E+02   0.11371571E+02   0.58976090E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49049250E+00
   0.74093726E+01   0.31282385E+02   0.16846626E+02   0.10198519E+02   0.11572724E+02   0.10236660E+02   0.11601023E+02   0.58977471E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49056292E+00
   0.72625217E+01   0.31916704E+02   0.17188229E+02   0.10405316E+02   0.11807386E+02   0.10442702E+02   0.11835123E+02   0.58978797E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49063057E+00
   0.71185814E+01   0.32563814E+02   0.17536720E+02   0.10616283E+02   0.12046780E+02   0.10652929E+02   0.12073967E+02   0.58980071E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49069556E+00
   0.69774939E+01   0.33223975E+02   0.17892238E+02   0.10831505E+02   0.12291003E+02   0.10867426E+02   0.12317650E+02   0.58981295E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49075800E+00
   0.68392027E+01   0.33897450E+02   0.18254927E+02   0.11051068E+02   0.12540150E+02   0.11086277E+02   0.12566269E+02   0.58982471E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49081798E+00
   0.67036524E+01   0.34584510E+02   0.18624932E+02   0.11275060E+02   0.12794324E+02   0.11309571E+02   0.12819924E+02   0.58983601E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49087561E+00
   0.65707887E+01   0.35285429E+02   0.19002401E+02   0.11503570E+02   0.13053625E+02   0.11537398E+02   0.13078717E+02   0.58984687E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49093098E+00
   0.64405582E+01   0.36000490E+02   0.19387486E+02   0.11736690E+02   0.13318157E+02   0.11769848E+02   0.13342751E+02   0.58985729E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49098417E+00
   0.63129089E+01   0.36729978E+02   0.19780340E+02   0.11974514E+02   0.13588027E+02   0.12007015E+02   0.13612133E+02   0.58986731E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49103527E+00
   0.61877895E+01   0.37474186E+02   0.20181121E+02   0.12217137E+02   0.13863342E+02   0.12248994E+02   0.13886969E+02   0.58987693E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49108436E+00
   0.60651500E+01   0.38233412E+02   0.20589990E+02   0.12464656E+02   0.14144213E+02   0.12495882E+02   0.14167371E+02   0.58988618E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49113153E+00
   0.59449411E+01   0.39007960E+02   0.21007111E+02   0.12717170E+02   0.14430752E+02   0.12747778E+02   0.14453451E+02   0.58989506E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49117684E+00
   0.58271147E+01   0.39798141E+02   0.21432650E+02   0.12974781E+02   0.14723075E+02   0.13004782E+02   0.14745324E+02   0.58990360E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49122038E+00
   0.57116236E+01   0.40604272E+02   0.21866779E+02   0.13237591E+02   0.15021298E+02   0.13266998E+02   0.15043105E+02   0.58991179E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49126220E+00
   0.55984214E+01   0.41426675E+02   0.22309671E+02   0.13505707E+02   0.15325541E+02   0.13534531E+02   0.15346916E+02   0.58991967E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49130238E+00
   0.54874629E+01   0.42265680E+02   0.22761504E+02   0.13779235E+02   0.15635925E+02   0.13807488E+02   0.15656876E+02   0.58992724E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49134099E+00
   0.53787036E+01   0.43121624E+02   0.23222458E+02   0.14058285E+02   0.15952576E+02   0.14085979E+02   0.15973112E+02   0.58993451E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49137808E+00
   0.52720998E+01   0.43994849E+02   0.23692720E+02   0.14342969E+02   0.16275620E+02   0.14370115E+02   0.16295748E+02   0.58994149E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49141371E+00
   0.51676088E+01   0.44885705E+02   0.24172476E+02   0.14633401E+02   0.16605187E+02   0.14660009E+02   0.16624916E+02   0.58994820E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49144794E+00
   0.50651889E+01   0.45794550E+02   0.24661920E+02   0.14929698E+02   0.16941409E+02   0.14955779E+02   0.16960746E+02   0.58995465E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49148083E+00
   0.49647988E+01   0.46721747E+02   0.25161247E+02   0.15231978E+02   0.17284419E+02   0.15257542E+02   0.17303373E+02   0.58996084E+00   0.34970151E+00   0.65202948E+00   0.49228572E+00   0.49151242E+00

